GLASS: Geometric Latent Augmentation for Shape Spaces

We investigate the problem of training generative models on a very sparse collection of 3D models. We use geometrically motivated energies to augment and thus boost a sparse collection of example (training) models. We analyze the Hessian of the as-rigid-as-possible (ARAP) energy to sample from and project to the underlying (local) shape space, and use the augmented dataset to train a variational autoencoder (VAE). We iterate the process of building latent spaces of VAE and augmenting the associated dataset, to progressively reveal a richer and more expressive generative space for creating geometrically and semantically valid samples. Our framework allows us to train generative 3D models even with a small set of good quality 3D models, which are typically hard to curate. We extensively evaluate our method against a set of strong baselines, provide ablation studies and demonstrate application towards establishing shape correspondences. We present multiple examples of interesting and meaningful shape variations even when starting from as few as 3-10 training shapes.

==> MAKEPDF.sh <==
#!/bin/sh

rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex main
bibtex main
pdflatex main
pdflatex main

case "$OSTYPE" in
  darwin*)  open main.pdf ;;
  *)        gopen main.pdf ;;
esac

# rm -f *.aux Sections/*.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
# rm -f *.bbl
# rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fls
rm -f *.fdb*


==> QUICKPDF.sh <==
#!/bin/sh

pdflatex main

case "$OSTYPE" in
  darwin*)  open main.pdf ;;
  *)        gopen main.pdf ;;
esac


==> figures/teaser/faust10.sh <==
#!/bin/bash

VIEW_PARAMS="0.653475,-0.36019,0.618775,-3.35315,1.58071,-3.08454"
CROP_PARAMS="3762x1475+61+1391"

thea_c++ -g2 -O3 -o layout layout.cpp

# for i in 0 1 2 3 4 5 6 7 8 9
for i in 9
do
  echo "Iteration ${i}"
  ./layout faust10/embedding_faust10.csv 1000 ${i} 1.5
  RenderShape -a 4 -w cam -c leafname faust10/scene_n1000_i${i}.obj faust10/scene_n1000_i${i}.png -v "$VIEW_PARAMS" 4096 4096
  # magick mogrify -crop "$CROP_PARAMS" faust10/scene_i${i}.png
done


==> figures/teaser/layout.cpp <==
#include <Thea/Graphics/MeshGroup.hpp>
#include <Thea/Graphics/DisplayMesh.hpp>
#include <Thea/AxisAlignedBoxN.hpp>
#include <Thea/BinaryInputStream.hpp>
#include <Thea/FilePath.hpp>
#include <Thea/FileSystem.hpp>
#include <Thea/Image.hpp>
#include <Thea/MatVec.hpp>
#include <Thea/UnorderedSet.hpp>
#include <cctype>
#include <fstream>

using namespace std;
using namespace Thea;
using namespace Graphics;

typedef DisplayMesh Mesh;
typedef MeshGroup<DisplayMesh> MG;

static Real const INIT_LANDMARK_SCALE = 1.5;
static Vector3 const VIEW_DIR(0.653475, -0.36019, 0.618775);

string base_dir;

ColorRgba
getPaletteColor(intx n)
{
  static ColorRgba PALETTE[] = {
    ColorRgba::fromARGB(0xFFFF66FF),
    ColorRgba::fromARGB(0xFFFFFF66),
    ColorRgba::fromARGB(0xFF66FFFF),
    ColorRgba::fromARGB(0xFF3399FF),
    ColorRgba::fromARGB(0xFFFF9933),
    ColorRgba::fromARGB(0xFFAAFFAA),
    ColorRgba::fromARGB(0xFF99FF33),
    ColorRgba::fromARGB(0xFF9933FF),
    ColorRgba::fromARGB(0xFFFFAAAA),
    ColorRgba::fromARGB(0xFFFF3399),
    ColorRgba::fromARGB(0xFFAAAAFF),
    ColorRgba::fromARGB(0xFFFF0000),
    ColorRgba::fromARGB(0xFF00FF00),
    ColorRgba::fromARGB(0xFF0000FF),
    ColorRgba::fromARGB(0xFF00FFFF),
    ColorRgba::fromARGB(0xFFFF00FF),
    ColorRgba::fromARGB(0xFFFFFF00),
    ColorRgba::fromARGB(0xFF800000),
    ColorRgba::fromARGB(0xFF008000),
    ColorRgba::fromARGB(0xFF000080),
    ColorRgba::fromARGB(0xFF008080),
    ColorRgba::fromARGB(0xFF800080),
    ColorRgba::fromARGB(0xFF808000),
    ColorRgba::fromARGB(0xFFA0A0A0),
  };

  static intx const PALETTE_SIZE = (intx)(sizeof(PALETTE) / sizeof(ColorRgba));
  static intx const PALETTE_SHIFT = 0;

  return PALETTE[abs((n % (PALETTE_SIZE + PALETTE_SHIFT)) % PALETTE_SIZE)];
}

void
loadMesh(string const & path, MG & mg)
{
  mg.clear();

  if (endsWith(toLower(path), ".obj"))
    mg.load(path, CodecObj<Mesh>(CodecObj<Mesh>::ReadOptions().setVerbose(0)));
  else if (endsWith(toLower(path), ".off"))
    mg.load(path, CodecOff<Mesh>(CodecOff<Mesh>::ReadOptions().setVerbose(0)));
  else
    mg.load(path);
}

bool
loadEmbeddings(string const & path, Array<string> & filenames, MatrixXd & latents, MatrixX2d & tsne)
{
  ifstream in(path);
  if (!in) { THEA_ERROR << "Could not open file: " << path; return false; }

  Array<string> lines;
  {
    string line;
    while (getline(in, line))
      if (!trimWhitespace(line).empty())
        lines.push_back(line);
  }

  if (lines.empty()) { THEA_ERROR << "File is empty"; return false; }
  intx num_files = (intx)lines.size() - 1;

  Array<string> fields;
  auto num_fields = stringSplit(lines[0], ",", fields);
  if (num_fields < 4) { THEA_ERROR << "Too few fields"; return false; }

  auto latent_dim = num_fields - 3;  // filename, XY of t-SNE

  filenames.resize((size_t)num_files);
  latents.resize(num_files, latent_dim);
  tsne.resize(num_files, 2);

  for (intx i = 0; i < num_files; ++i)
  {
    auto const & line = lines[(size_t)i + 1];
    auto nf = stringSplit(line, ",", fields);
    if (nf != num_fields) { THEA_ERROR << "Line has different #fields"; return false; }

    size_t curr = 0;
    filenames[(size_t)i] = fields[curr++];
    for (intx j = 0; j < latent_dim; ++j)
      latents(i, j) = stod(fields[curr++]);

    tsne(i, 0) = stod(fields[curr++]);
    tsne(i, 1) = stod(fields[curr++]);
  }

  // Normalize t-SNE coords to [-1, 1]^2
  AxisAlignedBoxN<2, double> bbox;
  for (intx i = 0; i < tsne.rows(); ++i)
    bbox.merge(tsne.row(i).transpose());

  for (intx i = 0; i < tsne.rows(); ++i)
    tsne.row(i) = 2 * (tsne.row(i).transpose() - bbox.getLow()).cwiseQuotient(bbox.getExtent()).transpose() - RowVector2d(1, 1);

  THEA_CONSOLE << "Read embeddings of " << num_files << " file(s)";
  return true;
}

template <typename MatrixT>
void
readBinaryMatrix(BinaryInputStream & in, MatrixT & m)
{
  int64 rows = in.readInt64();
  int64 cols = in.readInt64();
  m.resize(rows, cols);
  for (int r = 0; r < rows; ++r)
    for (int c = 0; c < cols; ++c)
      m(r, c) = static_cast<typename MatrixT::value_type>(in.readFloat64());
}

template <typename MatrixT>
void
writeBinaryMatrix(MatrixT const & m, BinaryOutputStream & out)
{
  out.writeInt64(m.rows());
  out.writeInt64(m.cols());
  for (int r = 0; r < m.rows(); ++r)
    for (int c = 0; c < m.cols(); ++c)
      out.writeFloat64(m(r, c));
}

bool
loadVertices(Array<string> const & filenames, MatrixXd & verts)
{
  string verts_path = FilePath::concat(base_dir, "vertices.bin");
  if (FileSystem::fileExists(verts_path))
  {
    BinaryInputStream in(verts_path, Endianness::LITTLE);
    readBinaryMatrix(in, verts);

    if ((intx)filenames.size() != verts.rows()) { THEA_ERROR << "Number of files != number of vertex arrays"; return false; }
  }
  else
  {
    if (filenames.empty()) { verts.resize(0, 0); return true; }

    intx num_verts = 0;
    {
      MG mg; loadMesh(FilePath::concat(FilePath::concat(base_dir, "meshes"), filenames[0]), mg);
      num_verts = (*mg.meshesBegin())->numVertices();
    }

    verts.resize((intx)filenames.size(), 3 * num_verts);
    for (intx i = 0; i < verts.rows(); ++i)
    {
      MG mg; loadMesh(FilePath::concat(FilePath::concat(base_dir, "meshes"), filenames[(size_t)i]), mg);
      auto const & mv = (*mg.meshesBegin())->getVertices();
      if ((intx)mv.size() != num_verts) { THEA_ERROR << "Vertex count mismatch"; return false; }

      for (size_t j = 0; j < mv.size(); ++j)
        verts.block<1, 3>(i, 3 * (intx)j) = mv[j].cast<double>().transpose();
    }

    BinaryOutputStream out(verts_path, Endianness::LITTLE);
    writeBinaryMatrix(verts, out);
#if 1
    BinaryOutputStream out_ascii(FilePath::changeCompleteExtension(verts_path, "csv"), Endianness::LITTLE);
    out_ascii.writeMatrix(verts, CodecCsv<MatrixXd>(), false);   // for debugging
#endif
  }

  THEA_CONSOLE << "Loaded " << verts.cols() / 3 << " vertices from each of " << verts.rows() << " mesh(es)";
  return true;
}

bool
loadPairwiseDistances(Array<string> const & filenames, MatrixX2d const & tsne, MatrixXd & dists)
{
  string dists_path = FilePath::concat(base_dir, "distances_tsne.bin");
  if (FileSystem::fileExists(dists_path))
  {
    BinaryInputStream in(dists_path, Endianness::LITTLE);
    readBinaryMatrix(in, dists);

    if ((intx)filenames.size() != dists.rows() || dists.rows() != dists.cols())
    { THEA_ERROR << "Mismatch in distance matrix size"; return false; }
  }
  else
  {
    if ((intx)filenames.size() != tsne.rows())
    { THEA_ERROR << "Mismatch in embedding matrix size"; return false; }

    dists.resize(tsne.rows(), tsne.rows());
    dists.setZero();
    for (intx i = 0; i < dists.rows(); ++i)
    {
      THEA_CONSOLE << "- Row " << i;
      for (intx j = i + 1; j < dists.rows(); ++j)
        dists(i, j) = dists(j, i) = (tsne.row(i) - tsne.row(j)).norm();
    }

    BinaryOutputStream out(dists_path, Endianness::LITTLE);
    writeBinaryMatrix(dists, out);
#if 1
    BinaryOutputStream out_ascii(FilePath::changeCompleteExtension(dists_path, "csv"), Endianness::LITTLE);
    out_ascii.writeMatrix(dists, CodecCsv<MatrixXd>(), false);   // for debugging
#endif
  }

  THEA_CONSOLE << "Loaded " << dists.rows() << 'x' << dists.cols() << " pairwise distances";
  return true;
}

void
reorderByFurthestPoints(MatrixXd const & dists, Array<intx> const & initial, Array<intx> const & blacklist,
                        Array<intx> & reordered)
{
  reordered.clear();

  UnorderedSet<intx> remaining;
  for (intx i = 0; i < dists.rows(); ++i)
    remaining.insert(i);

  UnorderedSet<intx> blacklist_set(blacklist.begin(), blacklist.end());

  VectorXd min_dists(dists.cols()); min_dists.fill(1e+100);
  for (size_t i = 0; i < initial.size(); ++i)
  {
    reordered.push_back(initial[i]);
    remaining.erase(initial[i]);
    min_dists = min_dists.cwiseMin(dists.col(initial[i]));
  }

  while (!remaining.empty())
  {
    intx furthest = -1;
    for (intx i = 0; i < min_dists.size(); ++i)
      if (remaining.find(i) != remaining.end() && blacklist_set.find(i) == blacklist_set.end()
       && (furthest < 0 || min_dists[i] > min_dists[furthest]))
        furthest = i;

    if (furthest < 0)  // reached blacklist
      break;

    reordered.push_back(furthest);
    remaining.erase(furthest);
    min_dists = min_dists.cwiseMin(dists.col(furthest));
  }
}

bool
isSource(string const & fname)
{
  return !fname.empty() && isalpha(fname[0]);
}

intx
parseSource(string const & fname)
{
  string base = FilePath::baseName(fname);
  auto loc0 = base.find_last_of("abcdefghijklmnopqrstuvwxyz") + 1;
  if (base[loc0] == '_') { loc0++; }
  auto loc1 = base.find_first_not_of("0123456789", loc0);
  return stoi(base.substr(loc0, loc1 - loc0));
}

intx
parseIteration(string const & fname)
{
  if (isSource(fname))
    return 0;
  else
    return stoi(fname.substr(0, fname.find('_'))) + 1;
}

bool
loadReordered(Array<string> const & filenames, MatrixXd const & dists, MatrixX2d const & tsne, Array<intx> & reordered)
{
  string reordered_path = FilePath::concat(base_dir, "reordered.csv");
  if (FileSystem::fileExists(reordered_path))
  {
    reordered.clear();

    ifstream in(reordered_path);
    string line;
    intx index;
    while (getline(in, line))
    {
      istringstream line_in(line);
      line_in >> index;
      reordered.push_back(index);
    }
  }
  else
  {
    Array<intx> initial, blacklist;
    for (size_t i = 0; i < filenames.size(); ++i)
    {
      if (isSource(filenames[i]))
        initial.push_back((intx)i);
    }

    THEA_CONSOLE << "Found " << initial.size() << " initial landmark(s)";

    reorderByFurthestPoints(dists, initial, blacklist, reordered);
    {
      ofstream out(reordered_path, ios::binary);
      for (size_t i = 0; i < reordered.size(); ++i)
        out << reordered[i] << ',' << tsne(reordered[i], 0) << ',' << tsne(reordered[i], 1) << '\n';
    }
  }

  THEA_CONSOLE << "Loaded " << reordered.size() << " reordered shape(s)";
  return true;
}

// max_shapes *includes* shapes skipped because they were introduced in iterations > max_iterations
bool
plotPoints(Array<string> const & filenames, MatrixX2d const & tsne, Array<intx> const & reordered, intx width, intx height,
           intx max_shapes = -1, intx max_iterations = -1)
{
  if (max_shapes < 0)
    max_shapes = (intx)reordered.size();

  Image img(Image::Type::RGB_8U, width, height);
  intx num_points = 0;
  for (size_t i = 0; i < (size_t)max_shapes; ++i)
  {
    if (max_iterations >= 0 && parseIteration(filenames[(size_t)reordered[i]]) > max_iterations)
      continue;

    Vector2d p = 0.5 * tsne.row(reordered[i]).transpose() + Vector2d(0.5, 0.5);
    intx r = Math::round(p.x() * (width - 1));
    intx c = height - 1 - Math::round(p.y() * (height - 1));
    ColorRgb8 color = ColorRgb::jetColorMap(1 - (double)i / (max_shapes - 1));

    uint8 * pixel = (uint8 *)img.getScanLine(r) + 3 * c;
    pixel[Image::Channel::RED]   = color[0];
    pixel[Image::Channel::GREEN] = color[1];
    pixel[Image::Channel::BLUE]  = color[2];

    num_points++;
  }

  string img_path = FilePath::concat(base_dir, "plot.png");
  img.save(img_path);

  THEA_CONSOLE << "Plotted " << num_points << " point(s): " << img_path;
  return true;
}

void
normalize(Mesh & mesh, Vector3 const & pos, Real ymax)
{
  auto const & bbox = mesh.getBounds();
  Vector3 ref(bbox.getCenter().x(), bbox.getLow().y(), bbox.getCenter().z());

  Real scaling = ymax / bbox.getExtent().y();
  // Matrix3 rotation = Matrix3::Identity();
  // Matrix3 rotation = Math::rotationAxisAngle(Vector3(0, 1, 0), Math::degreesToRadians(180));
  Matrix3 rotation = Math::rotationArc(Vector3(0, 0, 1), Vector3(-VIEW_DIR.x(), 0, -VIEW_DIR.z()));

  auto & mv = mesh.getVertices();
  for (size_t i = 0; i < mv.size(); ++i)
    mesh.setVertex((intx)i, scaling * (rotation * (mv[i] - ref)) + pos);
}

string
scenePath(intx max_shapes, intx max_iterations)
{
  ostringstream oss;
  oss << "scene";
  if (max_shapes >= 0)     { oss << "_n" << max_shapes; }
  if (max_iterations >= 0) { oss << "_i" << max_iterations; }
  oss << ".obj";
  return FilePath::concat(base_dir, oss.str());
}

// max_shapes *includes* shapes skipped because they were introduced in iterations > max_iterations
MG::Ptr
loadScene(Array<string> const & filenames, MatrixX2d const & tsne, Array<intx> const & reordered, intx max_shapes = -1,
          intx max_iterations = -1, Real scaling = 1)
{
  auto scene = make_shared<MG>("Scene");
  string scene_path = scenePath(max_shapes, max_iterations);
  if (FileSystem::fileExists(scene_path))
  {
    loadMesh(scene_path, *scene);
  }
  else
  {
    if (max_shapes < 0)
      max_shapes = (intx)reordered.size();

    if (max_shapes > 0)
    {
      for (size_t i = 0; i < (size_t)max_shapes; ++i)
      {
        if (max_iterations >= 0 && parseIteration(filenames[(size_t)reordered[i]]) > max_iterations)
          continue;

        string fname = filenames[(size_t)reordered[i]];
        MG mg; loadMesh(FilePath::concat(FilePath::concat(base_dir, "meshes"), fname), mg);
        Mesh::Ptr mesh = *mg.meshesBegin();

        Vector2 p = tsne.row(reordered[i]).cast<Real>().transpose();
        bool is_src = isSource(fname);
        normalize(*mesh, Vector3(p[0], 0, p[1]), scaling * (is_src ? INIT_LANDMARK_SCALE : 1) * 0.1);

        mesh->setName(fname);
        scene->addMesh(mesh);

        if ((i + 1) % 50 == 0) THEA_CONSOLE << "Added " << i + 1 << " shapes to scene";
      }
    }
  }

  THEA_CONSOLE << "Loaded scene with " << scene->numMeshes() << " shape(s)";
  return scene;
}

bool
colorizeScene(Array<string> const & filenames, MG::Ptr scene)
{
  // Get the maximum iteration count in the entire dataset (not just in the scene) for stable colorization
  intx max_iters = -1;
  for (auto f : filenames)
    max_iters = max(max_iters, parseIteration(f));

  for (auto mi = scene->meshesBegin(); mi != scene->meshesEnd(); ++mi)
  {
    string const & old_name = (*mi)->getName();
    string fname = old_name.substr(0, old_name.find(','));
    intx iter = parseIteration(fname);
    intx src = parseSource(fname);
    ColorRgb src_color = getPaletteColor(src);
    ColorRgb mesh_color = Math::lerp(src_color, ColorRgb::white(), (Real)iter / (max_iters + 1));
    std::ostringstream name;
    name << fname << ", src = " << src << ", iter = " << iter << ", color = " << mesh_color.toString();
    (*mi)->setName(name.str());
  }

  return true;
}

int
main(int argc, char * argv[])
{
  if (argc < 2)
  {
    THEA_CONSOLE << "Usage: " << argv[0] << " <embedding-file> [<num-output-shapes> [<max-iter> [<mesh-scale>]]]";
    return -1;
  }

  string embed_path = argv[1];
  base_dir = FilePath::parent(embed_path);
  intx max_output_shapes = -1;
  intx max_iterations = -1;
  Real mesh_scale = 1;
  if (argc >= 3) max_output_shapes = stoi(argv[2]);
  if (argc >= 4) max_iterations = stoi(argv[3]);
  if (argc >= 5) mesh_scale = stof(argv[4]);

  Array<string> filenames;
  MatrixXd latents;
  MatrixX2d tsne;
  if (!loadEmbeddings(embed_path, filenames, latents, tsne)) return -1;

  MatrixXd dists;
  if (!loadPairwiseDistances(filenames, tsne, dists)) return -1;

  Array<intx> reordered;
  if (!loadReordered(filenames, dists, tsne, reordered)) return -1;

  if (!plotPoints(filenames, tsne, reordered, 512, 512, max_output_shapes, max_iterations)) return -1;

  auto scene = loadScene(filenames, tsne, reordered, max_output_shapes, max_iterations, mesh_scale);
  if (!scene) return -1;

  if (!colorizeScene(filenames, scene)) return -1;
  scene->save(scenePath(max_output_shapes, max_iterations));

  return 0;
}

